Rethinking AI Hardware: A Three-Layer Cognitive Architecture for Autonomous Agents

The next generation of autonomous AI systems will be constrained not only by model capability, but by how intelligence is structured across heterogeneous hardware. Current paradigms -- cloud-centric AI, on-device inference, and edge-cloud pipelines -- treat planning, reasoning, and execution as a monolithic process, leading to unnecessary latency, energy consumption, and fragmented behavioral continuity. We introduce the Tri-Spirit Architecture, a three-layer cognitive framework that decomposes intelligence into planning (Super Layer), reasoning (Agent Layer), and execution (Reflex Layer), each mapped to distinct compute substrates and coordinated via an asynchronous message bus. We formalize the system with a parameterized routing policy, a habit-compilation mechanism that promotes repeated reasoning paths into zero-inference execution policies, a convergent memory model, and explicit safety constraints. We evaluate the architecture in a reproducible simulation of 2000 synthetic tasks against cloud-centric and edge-only baselines. Tri-Spirit reduces mean task latency by 75.6 percent and energy consumption by 71.1 percent, while decreasing LLM invocations by 30 percent and enabling 77.6 percent offline task completion. These results suggest that cognitive decomposition, rather than model scaling alone, is a primary driver of system-level efficiency in AI hardware.

==> simulate_v3.py <==
"""
Tri-Spirit Architecture – Rigorous Concept Validation Simulation
=================================================================
Addresses reviewer concerns:
  1. Fixed random seed + full reproducibility documentation
  2. Bootstrap 95% CIs for all metrics
  3. Sensitivity analysis over routing threshold grid
  4. Honest discussion of model assumptions

Random seed: 42 (NumPy global)
Python 3.x, NumPy, Matplotlib required.
"""

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.ticker as mticker
from itertools import product

# ══════════════════════════════════════════════════════════════════════════════
# 0. Reproducibility
# ══════════════════════════════════════════════════════════════════════════════
SEED = 42
RNG  = np.random.default_rng(SEED)   # isolated RNG – never use global np.random
N    = 2000

# ══════════════════════════════════════════════════════════════════════════════
# 1. Task generation  (same as paper)
# ══════════════════════════════════════════════════════════════════════════════
nA, nB = int(0.60*N), int(0.30*N)
nC     = N - nA - nB

lA = RNG.uniform(0.00, 0.28, nA);  cA = RNG.uniform(0.00, 0.35, nA)
lB = RNG.uniform(0.25, 1.00, nB);  cB = RNG.uniform(0.55, 1.00, nB)
lC = RNG.uniform(0.00, 0.40, nC);  cC = RNG.uniform(0.00, 0.45, nC)

latency_req = np.concatenate([lA, lB, lC])
complexity  = np.concatenate([cA, cB, cC])
task_type   = np.array(['A']*nA + ['B']*nB + ['C']*nC)

perm = RNG.permutation(N)
latency_req, complexity, task_type = latency_req[perm], complexity[perm], task_type[perm]

# ══════════════════════════════════════════════════════════════════════════════
# 2. Stochastic execution model  (pre-sample noise for all tasks)
# ══════════════════════════════════════════════════════════════════════════════
# Draw execution noise once so routing sensitivity re-uses the same noise.
lat_noise_reflex = np.abs(RNG.normal(0,  1.4, N))
lat_noise_agent  = np.abs(RNG.normal(0, 30.0, N))
lat_noise_super  = np.abs(RNG.normal(0,280.0, N))
lat_noise_habit  = np.abs(RNG.normal(0,  0.5, N))

en_noise_reflex  = np.abs(RNG.normal(0, 0.10, N))
en_noise_agent   = np.abs(RNG.normal(0, 2.00, N))
en_noise_super   = np.abs(RNG.normal(0, 7.00, N))
en_noise_habit   = np.abs(RNG.normal(0, 0.02, N))

# ── Baselines: pre-compute (independent of thresholds) ───────────────────────
lat_cloud = np.abs(1920 + lat_noise_super)
lat_edge  = np.abs(155  + lat_noise_agent)
en_cloud  = np.abs(40.5 + en_noise_super)
en_edge   = np.abs(10.2 + en_noise_agent)
inv_cloud = np.ones(N)
inv_edge  = np.ones(N)

# ══════════════════════════════════════════════════════════════════════════════
# 3. Core simulation function
# ══════════════════════════════════════════════════════════════════════════════
def simulate(tau_r, gamma_r, tau_a, gamma_a):
    """Run Tri-Spirit with given thresholds; returns per-task arrays."""
    routing = np.where(
        (latency_req < tau_r) & (complexity < gamma_r), 'R',
        np.where(
            (latency_req < tau_a) & (complexity < gamma_a), 'A', 'S'
        )
    )

    lat = np.where(
        task_type == 'C',
        np.abs(2.1 + lat_noise_habit),
        np.where(routing == 'R',
                 np.abs(5.5  + lat_noise_reflex),
        np.where(routing == 'A',
                 np.abs(155  + lat_noise_agent),
                 np.abs(1920 + lat_noise_super)))
    )

    en = np.where(
        task_type == 'C',
        np.abs(0.09 + en_noise_habit),
        np.where(routing == 'R',
                 np.abs(0.48 + en_noise_reflex),
        np.where(routing == 'A',
                 np.abs(10.2 + en_noise_agent),
                 np.abs(40.5 + en_noise_super)))
    )

    inv_map = {'R': 0, 'A': 1, 'S': 2}
    inv = np.where(task_type == 'C', 0,
                   np.vectorize(inv_map.get)(routing))

    offline = (routing != 'S').astype(float)   # 1 if no cloud needed
    return lat, en, inv.astype(float), offline, routing

# ══════════════════════════════════════════════════════════════════════════════
# 4. Default-threshold results + Bootstrap 95% CIs
# ══════════════════════════════════════════════════════════════════════════════
TAU_R_DEF, GAMMA_R_DEF = 0.25, 0.30
TAU_A_DEF, GAMMA_A_DEF = 0.70, 0.75

lat_tri, en_tri, inv_tri, off_tri, routing_def = simulate(
    TAU_R_DEF, GAMMA_R_DEF, TAU_A_DEF, GAMMA_A_DEF)

def bootstrap_ci(arr, stat=np.mean, B=2000, alpha=0.05, rng=None):
    if rng is None:
        rng = np.random.default_rng(0)
    boots = np.array([stat(rng.choice(arr, len(arr), replace=True)) for _ in range(B)])
    lo, hi = np.percentile(boots, 100*alpha/2), np.percentile(boots, 100*(1-alpha/2))
    return stat(arr), lo, hi

bs_rng = np.random.default_rng(99)  # separate RNG for bootstrap

print("=== Default Thresholds: τ_r=0.25, γ_r=0.30, τ_a=0.70, γ_a=0.75 ===\n")
print(f"Routing: Reflex={np.mean(routing_def=='R')*100:.1f}%  "
      f"Agent={np.mean(routing_def=='A')*100:.1f}%  "
      f"Super={np.mean(routing_def=='S')*100:.1f}%\n")

metrics_default = {}
header = f"{'Metric':<30}{'Tri-Spirit':>22}{'Cloud-Centric':>22}{'Edge-Only':>22}"
print(header)
print("-"*96)

rows = [
    ("Mean Latency (ms)",      lat_tri,  lat_cloud, lat_edge,  np.mean),
    ("P95 Latency (ms)",       lat_tri,  lat_cloud, lat_edge,
     lambda x: np.percentile(x, 95)),
    ("Mean Energy (mJ/task)",  en_tri,   en_cloud,  en_edge,   np.mean),
    ("Mean LLM Calls/task",    inv_tri,  inv_cloud, inv_edge,  np.mean),
    ("Offline Continuity",     off_tri,
     np.zeros(N), np.ones(N), np.mean),
]
for label, tri, cld, edg, fn in rows:
    t, tlo, thi = bootstrap_ci(tri, fn, rng=bs_rng)
    c, clo, chi = bootstrap_ci(cld, fn, rng=bs_rng)
    e, elo, ehi = bootstrap_ci(edg, fn, rng=bs_rng)
    fmt = "{:.1f} [{:.1f}, {:.1f}]"
    print(f"  {label:<28}  {fmt.format(t,tlo,thi):>20}  {fmt.format(c,clo,chi):>20}  {fmt.format(e,elo,ehi):>20}")
    metrics_default[label] = (t, tlo, thi)

# ══════════════════════════════════════════════════════════════════════════════
# 5. Sensitivity Analysis
# ══════════════════════════════════════════════════════════════════════════════
print("\n=== Sensitivity Analysis ===")

# Vary τ_r (Reflex latency threshold): primary lever for Reflex routing fraction
tau_r_vals   = np.linspace(0.10, 0.40, 10)
# Vary τ_a (Agent latency threshold): primary lever for Super routing fraction
tau_a_vals   = np.linspace(0.50, 0.90, 10)

# ── 5a. Sensitivity to τ_r (fixing others at default) ────────────────────────
sens_tau_r = []
for tr in tau_r_vals:
    l, e, inv, off, _ = simulate(tr, GAMMA_R_DEF, TAU_A_DEF, GAMMA_A_DEF)
    sens_tau_r.append({
        'tau_r': tr,
        'lat':   l.mean(),
        'en':    e.mean(),
        'inv':   inv.mean(),
        'off':   off.mean(),
        'reflex_frac': np.mean(_ == 'R'),
    })

# ── 5b. Sensitivity to τ_a (fixing others at default) ────────────────────────
sens_tau_a = []
for ta in tau_a_vals:
    l, e, inv, off, rt = simulate(TAU_R_DEF, GAMMA_R_DEF, ta, GAMMA_A_DEF)
    sens_tau_a.append({
        'tau_a': ta,
        'lat':   l.mean(),
        'en':    e.mean(),
        'inv':   inv.mean(),
        'off':   off.mean(),
        'super_frac': np.mean(rt == 'S'),
    })

# ── 5c. 2-D grid: τ_r × τ_a → mean latency heatmap ─────────────────────────
TR_GRID = np.linspace(0.10, 0.40, 8)
TA_GRID = np.linspace(0.50, 0.90, 8)
grid_lat = np.zeros((len(TR_GRID), len(TA_GRID)))
grid_en  = np.zeros_like(grid_lat)
for i, tr in enumerate(TR_GRID):
    for j, ta in enumerate(TA_GRID):
        l, e, *_ = simulate(tr, GAMMA_R_DEF, ta, GAMMA_A_DEF)
        grid_lat[i, j] = l.mean()
        grid_en[i, j]  = e.mean()

# Print sensitivity table
print(f"\n{'τ_r':>6}  {'Lat(ms)':>10}  {'Energy(mJ)':>12}  {'Offline%':>10}  {'Reflex%':>9}")
for r in sens_tau_r:
    print(f"  {r['tau_r']:.2f}   {r['lat']:9.1f}   {r['en']:11.2f}   {r['off']*100:9.1f}   {r['reflex_frac']*100:8.1f}")

print(f"\n{'τ_a':>6}  {'Lat(ms)':>10}  {'Energy(mJ)':>12}  {'Super%':>8}")
for r in sens_tau_a:
    print(f"  {r['tau_a']:.2f}   {r['lat']:9.1f}   {r['en']:11.2f}   {r['super_frac']*100:7.1f}")

# ══════════════════════════════════════════════════════════════════════════════
# 6. Figure 4 (revised): main results with bootstrap error bars
# ══════════════════════════════════════════════════════════════════════════════
COLORS = ['#1D4ED8', '#B91C1C', '#15803D']
LABELS = ['Tri-Spirit', 'Cloud-Centric', 'Edge-Only']

fig, axes = plt.subplots(1, 3, figsize=(13.5, 4.5))
fig.suptitle(
    'Simulation Results (N = 2,000, seed = 42, bootstrap 95% CI shown)',
    fontsize=11.5, fontweight='bold', y=1.02)

# (a) Latency CDF
ax = axes[0]
for arr, col, lab in zip([lat_tri, lat_cloud, lat_edge], COLORS, LABELS):
    s = np.sort(arr)
    ax.plot(s, np.arange(1, N+1)/N, color=col, lw=2, label=lab)
ax.axhline(0.95, color='gray', ls=':', lw=1, label='P95')
ax.set_xlabel('Latency (ms)', fontsize=11)
ax.set_ylabel('CDF', fontsize=11)
ax.set_xlim(0, 2800); ax.set_ylim(0, 1.05)
ax.set_title('(a) Latency CDF', fontsize=11, fontweight='bold')
ax.legend(fontsize=8.5, loc='lower right')
ax.grid(True, alpha=0.25)

# (b) Mean energy with bootstrap 95% CI error bars
ax = axes[1]
means, los, his = [], [], []
for arr in [en_tri, en_cloud, en_edge]:
    m, lo, hi = bootstrap_ci(arr, rng=bs_rng)
    means.append(m); los.append(m-lo); his.append(hi-m)
bars = ax.bar(LABELS, means, color=COLORS, alpha=0.88, width=0.45,
              yerr=[los, his], capsize=6, ecolor='#333', error_kw={'lw': 1.5})
ax.set_ylabel('Mean Energy (mJ / task)', fontsize=11)
ax.set_title('(b) Energy  [95% CI]', fontsize=11, fontweight='bold')
ax.grid(True, alpha=0.25, axis='y')
for bar, val in zip(bars, means):
    ax.text(bar.get_x()+bar.get_width()/2, bar.get_height()+0.3,
            f'{val:.1f}', ha='center', va='bottom', fontsize=9, fontweight='bold')

# (c) Mean latency with bootstrap 95% CI
ax = axes[2]
means2, los2, his2 = [], [], []
for arr in [lat_tri, lat_cloud, lat_edge]:
    m, lo, hi = bootstrap_ci(arr, rng=bs_rng)
    means2.append(m); los2.append(m-lo); his2.append(hi-m)
bars2 = ax.bar(LABELS, means2, color=COLORS, alpha=0.88, width=0.45,
               yerr=[los2, his2], capsize=6, ecolor='#333', error_kw={'lw': 1.5})
ax.set_ylabel('Mean Latency (ms)', fontsize=11)
ax.set_title('(c) Latency  [95% CI]', fontsize=11, fontweight='bold')
ax.grid(True, alpha=0.25, axis='y')
for bar, val in zip(bars2, means2):
    ax.text(bar.get_x()+bar.get_width()/2, bar.get_height()+10,
            f'{val:.0f}', ha='center', va='bottom', fontsize=9, fontweight='bold')

plt.tight_layout()
plt.savefig('/home/claude/paper/figure4_results.png', dpi=160, bbox_inches='tight')
plt.close()
print("\nFigure 4 saved.")

# ══════════════════════════════════════════════════════════════════════════════
# 7. Figure 6: Sensitivity analysis (4-panel)
# ══════════════════════════════════════════════════════════════════════════════
fig, axes = plt.subplots(2, 2, figsize=(12, 9))
fig.suptitle(
    'Sensitivity Analysis: Effect of Routing Thresholds on Key Metrics\n'
    '(shaded = range across γ_r ∈ [0.20, 0.40] or γ_a ∈ [0.60, 0.80]; '
    'solid = default γ values)',
    fontsize=11, fontweight='bold', y=1.01)

# Re-run with band over gamma values to show robustness
GAMMA_R_RANGE = [0.20, 0.25, 0.30, 0.35, 0.40]
GAMMA_A_RANGE = [0.60, 0.65, 0.70, 0.75, 0.80]

# Panel (a): τ_r vs Mean Latency, band over γ_r
ax = axes[0, 0]
band_lat_lo, band_lat_hi = [], []
for tr in tau_r_vals:
    vals = [simulate(tr, gr, TAU_A_DEF, GAMMA_A_DEF)[0].mean()
            for gr in GAMMA_R_RANGE]
    band_lat_lo.append(min(vals)); band_lat_hi.append(max(vals))

default_lat_tau_r = [r['lat'] for r in sens_tau_r]
ax.fill_between(tau_r_vals, band_lat_lo, band_lat_hi, alpha=0.20, color='#1D4ED8',
                label='Range over γ_r')
ax.plot(tau_r_vals, default_lat_tau_r, color='#1D4ED8', lw=2.2, marker='o', ms=5,
        label='γ_r = 0.30 (default)')
ax.axhline(lat_cloud.mean(), color='#B91C1C', ls='--', lw=1.5, label='Cloud-Centric')
ax.axhline(lat_edge.mean(),  color='#15803D', ls='--', lw=1.5, label='Edge-Only')
ax.axvline(TAU_R_DEF, color='gray', ls=':', lw=1.2, label=f'τ_r = {TAU_R_DEF}')
ax.set_xlabel('τ_r (Reflex latency threshold)', fontsize=11)
ax.set_ylabel('Mean Latency (ms)', fontsize=11)
ax.set_title('(a) τ_r vs. Mean Latency', fontsize=11, fontweight='bold')
ax.legend(fontsize=7.5); ax.grid(True, alpha=0.25)

# Panel (b): τ_a vs Mean Latency, band over γ_a
ax = axes[0, 1]
band_la_lo, band_la_hi = [], []
for ta in tau_a_vals:
    vals = [simulate(TAU_R_DEF, GAMMA_R_DEF, ta, ga)[0].mean()
            for ga in GAMMA_A_RANGE]
    band_la_lo.append(min(vals)); band_la_hi.append(max(vals))

default_lat_tau_a = [r['lat'] for r in sens_tau_a]
ax.fill_between(tau_a_vals, band_la_lo, band_la_hi, alpha=0.20, color='#1D4ED8',
                label='Range over γ_a')
ax.plot(tau_a_vals, default_lat_tau_a, color='#1D4ED8', lw=2.2, marker='o', ms=5,
        label='γ_a = 0.75 (default)')
ax.axhline(lat_cloud.mean(), color='#B91C1C', ls='--', lw=1.5, label='Cloud-Centric')
ax.axhline(lat_edge.mean(),  color='#15803D', ls='--', lw=1.5, label='Edge-Only')
ax.axvline(TAU_A_DEF, color='gray', ls=':', lw=1.2, label=f'τ_a = {TAU_A_DEF}')
ax.set_xlabel('τ_a (Agent latency threshold)', fontsize=11)
ax.set_ylabel('Mean Latency (ms)', fontsize=11)
ax.set_title('(b) τ_a vs. Mean Latency', fontsize=11, fontweight='bold')
ax.legend(fontsize=7.5); ax.grid(True, alpha=0.25)

# Panel (c): τ_r vs Energy + Offline continuity (dual axis)
ax = axes[1, 0]
ax2 = ax.twinx()
en_vals = [r['en']  for r in sens_tau_r]
of_vals = [r['off'] for r in sens_tau_r]
ax.plot(tau_r_vals, en_vals, color='#7C3AED', lw=2.2, marker='s', ms=5, label='Energy (mJ)')
ax2.plot(tau_r_vals, [v*100 for v in of_vals], color='#059669', lw=2.2,
         marker='^', ms=5, ls='--', label='Offline (%)')
ax.axvline(TAU_R_DEF, color='gray', ls=':', lw=1.2)
ax.set_xlabel('τ_r (Reflex latency threshold)', fontsize=11)
ax.set_ylabel('Mean Energy (mJ / task)', color='#7C3AED', fontsize=11)
ax2.set_ylabel('Offline Continuity (%)', color='#059669', fontsize=11)
ax.set_title('(c) τ_r vs. Energy & Offline Continuity', fontsize=11, fontweight='bold')
lines1, labs1 = ax.get_legend_handles_labels()
lines2, labs2 = ax2.get_legend_handles_labels()
ax.legend(lines1+lines2, labs1+labs2, fontsize=8.5)
ax.grid(True, alpha=0.25)

# Panel (d): 2-D heatmap: τ_r × τ_a → mean latency
ax = axes[1, 1]
im = ax.imshow(grid_lat, origin='lower', aspect='auto', cmap='RdYlGn_r',
               extent=[TA_GRID[0], TA_GRID[-1], TR_GRID[0], TR_GRID[-1]])
cb = plt.colorbar(im, ax=ax)
cb.set_label('Mean Latency (ms)', fontsize=10)
# Mark default
ax.scatter([TAU_A_DEF], [TAU_R_DEF], s=120, color='white', edgecolors='black',
           zorder=5, label=f'Default ({TAU_R_DEF}, {TAU_A_DEF})')
ax.set_xlabel('τ_a (Agent threshold)', fontsize=11)
ax.set_ylabel('τ_r (Reflex threshold)', fontsize=11)
ax.set_title('(d) 2-D Heatmap: τ_r × τ_a → Mean Latency', fontsize=11, fontweight='bold')
ax.legend(fontsize=9, loc='upper left')

plt.tight_layout()
plt.savefig('/home/claude/paper/figure6_sensitivity.png', dpi=160, bbox_inches='tight')
plt.close()
print("Figure 6 (sensitivity) saved.")

# ══════════════════════════════════════════════════════════════════════════════
# 8. Print full reproducibility block for paper appendix
# ══════════════════════════════════════════════════════════════════════════════
print("""
=== Reproducibility Checklist ===
  Random seed:        42  (NumPy default_rng)
  Bootstrap seed:     99  (separate RNG)
  N:                  2000 tasks
  Bootstrap B:        2000 resamples
  Default thresholds: τ_r=0.25, γ_r=0.30, τ_a=0.70, γ_a=0.75
  Sensitivity range:  τ_r ∈ [0.10, 0.40] (10 pts)
                      τ_a ∈ [0.50, 0.90] (10 pts)
                      γ_r ∈ {0.20, 0.25, 0.30, 0.35, 0.40}
                      γ_a ∈ {0.60, 0.65, 0.70, 0.75, 0.80}
  Code:               simulate_v3.py (included in arXiv package)
""")

